Symmetric Tensor Gauge Theories on Curved Spaces

Fractons and other subdimensional particles are an exotic class of emergent quasi-particle excitations with severely restricted mobility. A wide class of models featuring these quasi-particles have a natural description in the language of symmetric tensor gauge theories, which feature conservation laws restricting the motion of particles to lower-dimensional sub-spaces, such as lines or points. In this work, we investigate the fate of symmetric tensor gauge theories in the presence of spatial curvature. We find that weak curvature can induce small (exponentially suppressed) violations on the mobility restrictions of charges, leaving a sense of asymptotic fractonic/sub-dimensional behavior on generic manifolds. Nevertheless, we show that certain symmetric tensor gauge theories maintain sharp mobility restrictions and gauge invariance on certain special curved spaces, such as Einstein manifolds or spaces of constant curvature.

==> anc/curvedFractons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74570,       1993]
NotebookOptionsPosition[     71355,       1926]
NotebookOutlinePosition[     71688,       1941]
CellTagsIndexPosition[     71645,       1938]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Symmetric Tensor Gauge Theories on Curved Spaces
Kevin Slagle, Abhinav Prem, Michael Pretko
6/27/2018\
\>", "Text",
 CellChangeTimes->{{3.7385508191428423`*^9, 3.738550847867517*^9}, 
   3.738587726778769*^9, {3.739120972739087*^9, 
   3.739120972803165*^9}},ExpressionUUID->"27af922d-af37-4429-ab74-\
196afba5806e"],

Cell[TextData[{
 "In this notebook, we use symbolic programming to check the gauge invariance \
or lack thereof for various magnetic fields.\n\nTo do this, we encode an \
expression for a magnetic field after a gauge transformation symbolically in \
Mathematica. For example,\n",
 Cell[BoxData[{
  FormBox[
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["B", 
      RowBox[{"i", "\[InvisibleComma]", "j"}]]}], "=", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{"i", "\[InvisibleComma]", "a", "\[InvisibleComma]", "b"}]], 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{"j", "\[InvisibleComma]", "c", "\[InvisibleComma]", "d"}]], 
      RowBox[{
       SubscriptBox["\[Del]", "a"], 
       RowBox[{
        SubscriptBox["\[Del]", "c"], 
        SubscriptBox["A", 
         RowBox[{"b", "\[InvisibleComma]", "d"}]]}]}], "   ", "with", "   ", 
      SubscriptBox["A", 
       RowBox[{"b", "\[InvisibleComma]", "d"}]]}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Del]", "b"], 
         SubscriptBox["\[Lambda]", "d"]}], "-", 
        RowBox[{
         SubscriptBox["\[Del]", "d"], 
         SubscriptBox["\[Lambda]", "b"]}]}], ")"}]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"           ", 
    RowBox[{"\[Rule]", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", 
       RowBox[{"i", "\[InvisibleComma]", "a", "\[InvisibleComma]", "b"}]], 
      SuperscriptBox["\[Epsilon]", 
       RowBox[{"j", "\[InvisibleComma]", "c", "\[InvisibleComma]", "d"}]], 
      RowBox[{
       SubscriptBox["\[Del]", "a"], 
       RowBox[{
        SubscriptBox["\[Del]", "c"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Del]", "b"], 
           SubscriptBox["\[Lambda]", "d"]}], "-", 
          RowBox[{
           SubscriptBox["\[Del]", "d"], 
           SubscriptBox["\[Lambda]", "b"]}]}], ")"}]}]}]}]}]}], 
   TraditionalForm]}],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d296decd-5469-431f-a5e9-c4b7c4808aa4"],
 "\nis encoded as\n",
 StyleBox["\[Epsilon][i,a,b]\[Epsilon][j,c,d](\[CapitalDelta][a,c,b][d]@\
\[Lambda]-\[CapitalDelta][a,c,d][b]@\[Lambda])", "Input"],
 "\nThe summation over repated indices is not explicitly performed by \
Mathematica. The above expression remains unevaluated. ",
 StyleBox["\[CapitalDelta][a,c,b][d]@\[Lambda]", "Input"],
 " encodes ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Del]", "a"], 
    RowBox[{
     SubscriptBox["\[Del]", "c"], 
     RowBox[{
      SubscriptBox["\[Del]", "b"], 
      SubscriptBox["\[Lambda]", "d"]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "81e423ea-fd92-4025-ae6b-823b2913e553"],
 ".\n\nWe then define a list of replacement rules, ",
 StyleBox["rep", "Input"],
 ", to simplify the expression for the gauge transformed magnetic field to \
determine if it\[CloseCurlyQuote]s zero. The most important replacement is \
reordering the covariant derivates into a canonical order: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Del]", "b"], 
     RowBox[{
      SubscriptBox["\[Del]", "a"], 
      SubscriptBox["T", "c"]}]}], " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Del]", "a"], 
      RowBox[{
       SubscriptBox["\[Del]", "b"], 
       SubscriptBox["T", "c"]}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        SubscriptBox["\[Del]", "b"], ",", 
        SubscriptBox["\[Del]", "a"]}], "]"}], 
      SubscriptBox["T", "c"]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a4435662-2bcc-403f-80d5-d34ebe8420ae"],
 " where ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"[", 
      RowBox[{
       SubscriptBox["\[Del]", "b"], ",", 
       SubscriptBox["\[Del]", "a"]}], "]"}], 
     SubscriptBox["T", "c"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "055f06f8-68f1-450c-a656-04276b482570"],
 " is evaluated making use of the expression for the Riemann curvature on an \
Einstein manifold. Other replacement rules include things like simple index \
contractions, such as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["g", 
      RowBox[{"i", "\[InvisibleComma]", "k"}]], 
     SubscriptBox["g", 
      RowBox[{"k", "\[InvisibleComma]", "j"}]]}], "=", 
    SubsuperscriptBox["\[Delta]", "j", "i"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4d456541-aff0-495e-b5f1-1309a84442da"],
 " or ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"a", "\[InvisibleComma]", "b"}]], 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"a", "\[InvisibleComma]", "b", "\[InvisibleComma]", "c"}]]}], 
    "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8a146415-fb89-4b24-ab10-abea603fbe00"],
 ".\n\nFor many of the symmetric tensor gauge theories, the replacement rules \
are sufficient to prove gauge invariance. However, for the vector theories, \
although the replacement rules significantly simplify the resulting \
expression, most of the indices need to be expanded or summed explicitly. \
After that, we obtain zero for the gauge invariant cases, or a sum of terms \
like ",
 StyleBox["\[CapitalDelta][1][][R]\[CapitalDelta][1][3][\[Lambda]]", 
  "Input"],
 " for theories that are not gauge invariant on a given manifold."
}], "Text",
 CellChangeTimes->{{3.7385508580378428`*^9, 3.738550898069347*^9}, {
  3.739119344809987*^9, 3.739119404719371*^9}, {3.739119550441536*^9, 
  3.7391197951128902`*^9}, {3.739119963385976*^9, 3.739120103730688*^9}, {
  3.739120136891778*^9, 3.739120224732107*^9}, {3.73912031597962*^9, 
  3.7391204879926577`*^9}, {3.739120548959549*^9, 3.739120646152557*^9}, {
  3.7391206829036427`*^9, 3.7391207345663977`*^9}, {3.739120771869817*^9, 
  3.7391209259514837`*^9}, {3.7391209599460993`*^9, 
  3.7391209644446583`*^9}},ExpressionUUID->"f921d329-2504-4a46-8fb0-\
0fa031847c97"],

Cell[CellGroupData[{

Cell["initialization code", "Subsection",
 CellChangeTimes->{{3.738546395055031*^9, 
  3.7385463978219557`*^9}},ExpressionUUID->"17bf9c5c-9904-40de-a1b1-\
6dbf1b6609f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "rep", " ", "will", " ", "be", " ", "a", " ", "list", " ", "of", " ", 
    "replacement", " ", "rules", " ", "for", " ", "simplifying", " ", 
    "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"covariant", " ", 
     RowBox[{"derivative", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}], "[", "i", "]"}], "@", 
        "T"}], " ", "\[Congruent]", " ", 
       RowBox[{
        SubscriptBox["\[Del]", "a"], 
        RowBox[{
         SubscriptBox["\[Del]", "b"], 
         RowBox[{
          SubscriptBox["\[Del]", "c"], 
          SubscriptBox["T", "i"]}]}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[CapitalDelta]", "//", "Clear"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"flatten", " ", 
      RowBox[{"lists", ":", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"a", ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "c"}], "}"}]}], "]"}], "[", "i", "]"}], "[", 
        "T", "]"}]}]}], " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], "[", "i", "]"}], "[", "T", 
      "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"A___", ",", "B_List", ",", "C___"}], "]"}], ":=", 
    RowBox[{"\[CapitalDelta]", "@@", 
     RowBox[{"Flatten", "@", 
      RowBox[{"{", 
       RowBox[{"A", ",", "B", ",", "C"}], "}"}]}]}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "A___", "]"}], "[", "B_List", "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "A", "]"}], "@@", 
     RowBox[{"Flatten", "[", "B", "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "implement", " ", "covariant", " ", "derivative", " ", "relations"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"rep", ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "]"}], "[", "]"}], "@", "T_"}], 
          "\[RuleDelayed]", "T"}], 
         RowBox[{"(*", " ", 
          RowBox[{"no", " ", "derivatives", " ", "left"}], " ", "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "]"}], "[", "A__", "]"}], "@", 
           "T_"}], "\[RuleDelayed]", 
          RowBox[{"T", "[", "A", "]"}]}], 
         RowBox[{"(*", " ", 
          RowBox[{"no", " ", "derivatives", " ", 
           RowBox[{"left", ":", " ", 
            RowBox[{
             RowBox[{"T", "[", "a", "]"}], "\[Congruent]", 
             SubscriptBox["T", "a"]}]}]}], " ", "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"A___", ",", "a_", ",", "b_", ",", "B___"}], "]"}], "[",
              "C___", "]"}], "@", "T_"}], "/;", 
           RowBox[{"!", 
            RowBox[{"OrderedQ", "@", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}]}]}]}], "\[RuleDelayed]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"n", ",", "A\[Prime]"}], "}"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"A", ",", "b", ",", "a", ",", "B"}], "]"}], "[", "C", 
               "]"}], "@", "T"}], "+", 
             RowBox[{"Sum", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"{", "A", "}"}], ",", 
                    RowBox[{"Alternatives", "@@", "A\[Prime]"}]}], "]"}], 
                   "]"}], "[", "]"}], "@", "R"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "6"]}], 
                    RowBox[{"gL", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "B", "}"}], "\[LeftDoubleBracket]", "n", 
                    "\[RightDoubleBracket]"}], ",", "b"}], "]"}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"A\[Prime]", ",", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{
                    RowBox[{"{", "B", "}"}], ",", 
                    RowBox[{"n", "\[Rule]", "a"}]}], "]"}]}], "]"}], "[", "C",
                     "]"}], "@", "T"}]}], "\[IndentingNewLine]", "+", 
                    RowBox[{
                    FractionBox["1", "6"], 
                    RowBox[{"gL", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "B", "}"}], "\[LeftDoubleBracket]", "n", 
                    "\[RightDoubleBracket]"}], ",", "a"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"A\[Prime]", ",", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{
                    RowBox[{"{", "B", "}"}], ",", 
                    RowBox[{"n", "\[Rule]", "b"}]}], "]"}]}], "]"}], "[", "C",
                     "]"}], "@", "T"}]}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", 
                    RowBox[{"Length", "@", 
                    RowBox[{"{", "B", "}"}]}]}], "}"}]}], "]"}], "+", 
                  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "6"]}], 
                    RowBox[{"gL", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "C", "}"}], "\[LeftDoubleBracket]", "n", 
                    "\[RightDoubleBracket]"}], ",", "b"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"A\[Prime]", ",", "B"}], "]"}], "[", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{
                    RowBox[{"{", "C", "}"}], ",", 
                    RowBox[{"n", "\[Rule]", "a"}]}], "]"}], "]"}], "@", 
                    "T"}]}], "\[IndentingNewLine]", "+", 
                    RowBox[{
                    FractionBox["1", "6"], 
                    RowBox[{"gL", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "C", "}"}], "\[LeftDoubleBracket]", "n", 
                    "\[RightDoubleBracket]"}], ",", "a"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"A\[Prime]", ",", "B"}], "]"}], "[", 
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{
                    RowBox[{"{", "C", "}"}], ",", 
                    RowBox[{"n", "\[Rule]", "b"}]}], "]"}], "]"}], "@", 
                    "T"}]}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", 
                    RowBox[{"Length", "@", 
                    RowBox[{"{", "C", "}"}]}]}], "}"}]}], "]"}]}], ")"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"A\[Prime]", ",", 
                 RowBox[{"Subsets", "@", 
                  RowBox[{"{", "A", "}"}]}]}], "}"}]}], "]"}]}]}], "]"}]}]}], 
        
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
           "swap", " ", "covariant", " ", "derivatives", " ", "into", " ", 
            "a", " ", "canonical", " ", "ordering", " ", "assuming", " ", 
            "an", " ", "Einstein", " ", 
            RowBox[{"manifold", ":", " ", 
             RowBox[{
              SubscriptBox["\[Del]", "b"], 
              RowBox[{
               SubscriptBox["\[Del]", "a"], 
               SubscriptBox["T", "c"]}]}]}]}], " ", "\[Rule]", " ", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Del]", "a"], 
             RowBox[{
              SubscriptBox["\[Del]", "b"], 
              SubscriptBox["T", "c"]}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"[", 
              RowBox[{
               SubscriptBox["\[Del]", "b"], ",", 
               SubscriptBox["\[Del]", "a"]}], "]"}], 
             SubscriptBox["T", "c"]}]}]}], " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["\[Del]", "a"], 
             RowBox[{
              SubscriptBox["\[Del]", "b"], 
              SubscriptBox["T", "c"]}]}], " ", "-", " ", 
            RowBox[{
             SubscriptBox[
              SuperscriptBox["R", "d"], 
              RowBox[{
              "c", "\[InvisibleComma]", "b", "\[InvisibleComma]", "a"}]], 
             SubscriptBox["T", "e"]}]}], " ", "=", " ", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Del]", "a"], 
             RowBox[{
              SubscriptBox["\[Del]", "b"], 
              SubscriptBox["T", "c"]}]}], " ", "-", " ", 
            RowBox[{
             FractionBox["R", "6"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["\[Delta]", "b", "d"], 
                SubscriptBox["g", 
                 RowBox[{"c", "\[InvisibleComma]", "a"}]]}], "-", 
               RowBox[{
                SubsuperscriptBox["\[Delta]", "a", "d"], 
                SubscriptBox["g", 
                 RowBox[{"c", "\[InvisibleComma]", "b"}]]}]}], ")"}], 
             SubscriptBox["T", "e"]}]}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"implement", " ", "Levi"}], "-", 
     RowBox[{
     "Civita", " ", "tensor", " ", "and", " ", "metric", " ", "relations"}]}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"rep", ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"___", ",", "i_", ",", "___", ",", "i_", ",", "___"}], 
           "]"}], "\[RuleDelayed]", "0"}], 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"i", ",", "j", ",", "k"}], "]"}], "\[Congruent]", 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{
            "i", "\[InvisibleComma]", "j", "\[InvisibleComma]", "k"}]]}], " ",
           "*)"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"A___", ",", "i_", ",", "j_", ",", "B___"}], "]"}], "/;", 
           
           RowBox[{"!", 
            RowBox[{"OrderedQ", "@", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}]}]}], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"A", ",", "j", ",", "i", ",", "B"}], "]"}]}]}], 
         RowBox[{"(*", " ", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"\[Ellipsis]", ",", "i", ",", "j", ",", "\[Ellipsis]"}]], 
           "=", 
           RowBox[{"-", 
            SuperscriptBox["\[Epsilon]", 
             RowBox[{
             "\[Ellipsis]", ",", "j", ",", "i", ",", "\[Ellipsis]"}]]}]}], 
          " ", "*)"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"___", ",", "i_", ",", "i_", ",", "___"}], "]"}], 
          "\[RuleDelayed]", "0"}], 
         RowBox[{"(*", " ", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"\[Ellipsis]", ",", "i", ",", "i", ",", "\[Ellipsis]"}]], 
           "=", "0"}], " ", "*)"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"gL", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
           RowBox[{"!", 
            RowBox[{"OrderedQ", "@", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}]}]}], "\[RuleDelayed]", 
          RowBox[{"gL", "[", 
           RowBox[{"j", ",", "i"}], "]"}]}], 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"gL", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "\[Congruent]", 
           SubscriptBox["g", 
            RowBox[{"i", ",", "j"}]]}], " ", "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"gR", "[", 
            RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
           RowBox[{"!", 
            RowBox[{"OrderedQ", "@", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}]}]}], "\[RuleDelayed]", 
          RowBox[{"gR", "[", 
           RowBox[{"j", ",", "i"}], "]"}]}]}], 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"gR", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[Congruent]", 
          SuperscriptBox["g", 
           RowBox[{"i", ",", "j"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"rep", ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"gL", "[", 
            RowBox[{"A___", ",", "a_", ",", "B___"}], "]"}], 
           RowBox[{"gR", "[", 
            RowBox[{"C___", ",", "a_", ",", "D___"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"\[Delta]LR", "[", 
            RowBox[{"A", ",", "B"}], "]"}], "[", 
           RowBox[{"C", ",", "D"}], "]"}]}], 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"contract", " ", "two", " ", 
            RowBox[{"metrics", ":", " ", 
             RowBox[{
              SubscriptBox["g", 
               RowBox[{"A", ",", "a"}]], 
              SuperscriptBox["g", 
               RowBox[{"C", ",", "a"}]]}]}]}], "=", 
           RowBox[{
            SubsuperscriptBox["\[Delta]", "A", "C"], "\[Congruent]", 
            RowBox[{
             RowBox[{"\[Delta]LR", "[", "A", "]"}], "[", "C", "]"}]}]}], " ", 
          "*)"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"T_", " ", 
            RowBox[{
             RowBox[{"\[Delta]LR", "[", "a_", "]"}], "[", "b_", "]"}]}], "/;", 
           RowBox[{"!", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"T", ",", "a"}], "]"}]}]}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"T", "/.", 
            RowBox[{"a", "\[Rule]", "b"}]}], ")"}]}], 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"simplify", " ", "Kronecker", " ", 
            RowBox[{"delta", ":", " ", 
             RowBox[{
              SuperscriptBox["T", "a"], 
              SubsuperscriptBox["\[Delta]", "a", "b"]}]}]}], "\[Rule]", 
           SuperscriptBox["T", "b"]}], " ", "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]LR", "[", "a_", "]"}], "[", "a_", "]"}], 
          "\[RuleDelayed]", "3"}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{
           SubsuperscriptBox["\[Delta]", "a", "a"], "=", "3"}], " ", "*)"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"gL", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"___", ",", "a_", ",", "___", ",", "b_", ",", "___"}], 
            "]"}]}], "\[RuleDelayed]", "0"}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
            SubscriptBox["g", 
             RowBox[{"a", "\[InvisibleComma]", "b"}]], 
            SuperscriptBox["\[Epsilon]", 
             RowBox[{
             "a", "\[InvisibleComma]", "b", "\[InvisibleComma]", "c"}]]}], 
           "=", "0"}], " ", "*)"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"x_", 
           RowBox[{"(", 
            RowBox[{"y_", "+", "z_"}], ")"}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"x", " ", "y"}], "+", 
           RowBox[{"x", " ", "z"}]}]}]}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{"distribute", " ", "multiplication"}], " ", "*)"}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix\[Epsilon]12", "@", "expr_"}], ":=", 
    RowBox[{
     RowBox[{"Expand", "@", "expr"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{"a_", ",", "b_", ",", "i_"}], "]"}], "T_"}], "/;", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"T", ",", "a"}], "]"}]}], "\[And]", 
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"T", ",", "b"}], "]"}]}]}]}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"a", ",", "b", ",", "i"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"T", "-", 
         RowBox[{"(", 
          RowBox[{"T", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a", "\[Rule]", "b"}], ",", 
             RowBox[{"b", "\[Rule]", "a"}]}], "}"}]}], ")"}]}], ")"}], 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"make", " ", "antisymmetry", " ", 
          RowBox[{"explicit", ":", " ", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", 
             RowBox[{
             "a", "\[InvisibleComma]", "b", "\[InvisibleComma]", "i"}]], 
            SubscriptBox["T", 
             RowBox[{"a", "\[InvisibleComma]", "b"}]]}]}]}], "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"a", "\[InvisibleComma]", "b", "\[InvisibleComma]", "i"}]], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["T", 
             RowBox[{"a", "\[InvisibleComma]", "b"}]], "-", 
            SubscriptBox["T", 
             RowBox[{"b", "\[InvisibleComma]", "a"}]]}], ")"}]}]}], " ", 
        "*)"}]}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7382615606269197`*^9, 3.738261749227098*^9}, {
   3.7382618098064632`*^9, 3.738261849713438*^9}, {3.738261960420471*^9, 
   3.738261971008196*^9}, {3.73826207598621*^9, 3.738262099442645*^9}, {
   3.738262140340849*^9, 3.738262253462537*^9}, {3.7382624121457977`*^9, 
   3.738262529615679*^9}, 3.738262601293067*^9, {3.738262631734384*^9, 
   3.7382626562849407`*^9}, {3.738262908327113*^9, 3.73826291919064*^9}, {
   3.7382630391492*^9, 3.738263158525937*^9}, 3.738263335446168*^9, {
   3.738263618096508*^9, 3.7382636384547787`*^9}, {3.7382640557054367`*^9, 
   3.738264056144473*^9}, {3.738266480796692*^9, 3.7382666285823717`*^9}, 
   3.738267123357432*^9, {3.738267415734757*^9, 3.738267417615265*^9}, {
   3.738535994984445*^9, 3.7385361101229963`*^9}, {3.73853614404729*^9, 
   3.7385361761366997`*^9}, {3.738536236971353*^9, 3.73853623746467*^9}, {
   3.738536349960441*^9, 3.738536838470106*^9}, {3.738536904522277*^9, 
   3.738537071822754*^9}, {3.738546407492586*^9, 3.738546418764518*^9}, {
   3.7385464588613033`*^9, 3.7385465212063723`*^9}, 3.738546774215554*^9, {
   3.73854779919804*^9, 3.73854780061688*^9}, {3.7385567489140787`*^9, 
   3.738556756500435*^9}, {3.738587790051511*^9, 3.7385877968331537`*^9}, {
   3.739118828968789*^9, 3.739118875477009*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a6b8fac0-971d-4da5-b9e7-75f8789595da"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3D gapless traceless scalar", "Section",
 CellChangeTimes->{{3.738548781293984*^9, 
  3.738548783888783*^9}},ExpressionUUID->"5ea099d9-c2c8-4084-9fd4-\
a68cac65f0d3"],

Cell[CellGroupData[{

Cell["Einstein", "Subsection",
 CellChangeTimes->{{3.738548753859125*^9, 3.7385487907897882`*^9}, {
  3.7385489738745604`*^9, 
  3.73854897438165*^9}},ExpressionUUID->"9a1cc30a-5bd8-401a-91d6-\
c0b9db792fda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["B", 
      RowBox[{"i", "\[InvisibleComma]", "j"}]]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g", 
       RowBox[{"j", "\[InvisibleComma]", "c"}]], 
      SuperscriptBox["\[Epsilon]", "iab"], 
      RowBox[{
       SubscriptBox["\[Del]", "a"], 
       SubscriptBox["A", 
        RowBox[{"b", "\[InvisibleComma]", "c"}]]}], " ", "is", " ", "gauge", 
      " ", "invariant", " ", "under", " ", 
      SubscriptBox["A", 
       RowBox[{"a", "\[InvisibleComma]", "b"}]]}], "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Del]", "a"], 
      RowBox[{
       SubscriptBox["\[Del]", "b"], "\[Lambda]"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gR", "[", 
      RowBox[{"j", ",", "c"}], "]"}], 
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"i", ",", "a", ",", "b"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], "[", "]"}], "@", 
      "\[Lambda]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "+", 
      RowBox[{"(", 
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"i", "\[Rule]", "j"}], ",", 
          RowBox[{"j", "\[Rule]", "i"}]}], "}"}]}], ")"}]}], "//.", "rep"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix\[Epsilon]12", "@", "%"}], "//.", "rep"}]}]}]], "Input",
 CellChangeTimes->{{3.7385489797624893`*^9, 3.738549045888308*^9}, {
  3.738549108337536*^9, 3.7385491888347263`*^9}, {3.7385492882050877`*^9, 
  3.738549288683983*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"72c9ceab-fca3-4662-8844-76e11b4509fa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7385490309753857`*^9, 3.738549046031742*^9}, 
   3.7385491132366877`*^9, 3.738549189287305*^9, 3.738549288897809*^9, 
   3.738556768300048*^9, {3.738587805302484*^9, 3.738587815938801*^9}, 
   3.739118899644924*^9, 3.739119220375064*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"9a5bf0d7-9fb0-43b9-8d20-ab970120fcb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["B", 
      RowBox[{"i", "\[InvisibleComma]", "j"}]]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["g", 
       RowBox[{"j", "\[InvisibleComma]", "c"}]], 
      SuperscriptBox["\[Epsilon]", "iab"], 
      RowBox[{
       SubscriptBox["\[Del]", "a"], 
       SubscriptBox["A", 
        RowBox[{"b", "\[InvisibleComma]", "c"}]]}], " ", "is", " ", "gauge", 
      " ", "invariant", " ", "under", " ", 
      SubscriptBox["A", 
       RowBox[{"a", "\[InvisibleComma]", "b"}]]}], "\[Rule]", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"a", "\[InvisibleComma]", "b"}]], "\[Mu]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gR", "[", 
      RowBox[{"j", ",", "c"}], "]"}], 
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"i", ",", "a", ",", "b"}], "]"}], 
     RowBox[{"gL", "[", 
      RowBox[{"b", ",", "c"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "a", "]"}], "[", "]"}], "@", 
      "\[Mu]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "+", 
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "\[Rule]", "j"}], ",", 
         RowBox[{"j", "\[Rule]", "i"}]}], "}"}]}], ")"}]}], "//.", 
    "rep"}]}]}]], "Input",
 CellChangeTimes->{{3.738549174320384*^9, 3.7385492168370123`*^9}, {
  3.738549284294215*^9, 3.738549284913522*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b95b9543-c323-46dc-8dbf-3931908221d9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7385491846765203`*^9, 3.7385492173801823`*^9}, 
   3.738549286234836*^9, 3.738556768370192*^9, {3.738587806969883*^9, 
   3.738587815960487*^9}, 3.7391188996812477`*^9, 3.7391192203924217`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c1d4864c-26e9-4409-bdfe-705406a8a2ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3D gapless traceless vector", "Section",
 CellChangeTimes->{{3.738546541409872*^9, 
  3.738546572011096*^9}},ExpressionUUID->"dcb580fd-2165-4177-8556-\
903bfe1c186f"],

Cell[CellGroupData[{

Cell["Einstein with constant curvature", "Subsection",
 CellChangeTimes->{{3.738548753859125*^9, 
  3.738548761725294*^9}},ExpressionUUID->"c173796e-b660-4e98-a320-\
3216304a7928"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["B", "ij"], " ", "is", " ", "gauge", " ", "invariant", 
     " ", "when", " ", 
     RowBox[{
      SubscriptBox["\[Del]", "a"], "R"}]}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"4", 
      SuperscriptBox["B", 
       RowBox[{"i", "\[InvisibleComma]", "j"}]]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox["\[Epsilon]", 
        RowBox[{"i", "\[InvisibleComma]", "a", "\[InvisibleComma]", "b"}]], 
       SuperscriptBox["g", 
        RowBox[{"j", "\[InvisibleComma]", "e"}]], 
       SuperscriptBox["g", 
        RowBox[{"c", "\[InvisibleComma]", "d"}]], 
       RowBox[{
        SubscriptBox["\[Del]", "c"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Del]", "e"], 
           RowBox[{
            SubscriptBox["\[Del]", "a"], 
            SubscriptBox["A", 
             RowBox[{"b", "\[InvisibleComma]", "d"}]]}]}], "-", 
          RowBox[{
           SubscriptBox["\[Del]", "a"], 
           RowBox[{
            SubscriptBox["\[Del]", "d"], 
            SubscriptBox["A", 
             RowBox[{"b", "\[InvisibleComma]", "e"}]]}]}]}], ")"}]}]}], "+", 
      RowBox[{"(", 
       RowBox[{"i", "\[LeftRightArrow]", "j"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["A", 
       RowBox[{"i", "\[InvisibleComma]", "j"}]]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Del]", "i"], 
       SubscriptBox["\[Lambda]", "j"]}], " ", "-", " ", 
      RowBox[{
       SubscriptBox["\[Del]", "j"], 
       SubscriptBox["\[Lambda]", "i"]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"a", ",", "b", ",", "i"}], "]"}], 
      RowBox[{"gR", "[", 
       RowBox[{"j", ",", "e"}], "]"}], 
      RowBox[{"gR", "[", 
       RowBox[{"c", ",", "d"}], "]"}], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"c", ",", "e", ",", "a", ",", "b"}], "]"}], "[", "d", 
          "]"}], "@", "\[Lambda]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"c", ",", "e", ",", "a", ",", "d"}], "]"}], "[", "b", 
          "]"}], "@", "\[Lambda]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"c", ",", "a", ",", "d", ",", "b"}], "]"}], "[", "e", 
          "]"}], "@", "\[Lambda]"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"c", ",", "a", ",", "d", ",", "e"}], "]"}], "[", "b", 
          "]"}], "@", "\[Lambda]"}]}], ")"}]}], "//", "mix\[Epsilon]12"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "+", 
      RowBox[{"(", 
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"i", "\[Rule]", "j"}], ",", 
          RowBox[{"j", "\[Rule]", "i"}]}], "}"}]}], ")"}]}], "//.", "rep"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{
      RowBox[{"mix\[Epsilon]12", "@", "%"}], "//.", "rep"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{"B", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "//.", "\[IndentingNewLine]", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "__", "]"}], "[", "]"}], "[", "R", 
        "]"}], "\[Rule]", "0"}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Del]", "a"], "R"}], "=", "0"}], " ", "*)"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"a_", ",", "b_", ",", "i_Integer"}], "]"}], "T_"}], "/;", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"T", ",", "a"}], "]"}]}], "\[And]", 
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"T", ",", "b"}], "]"}]}]}]}], "\[RuleDelayed]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a0", ",", "b0"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"LeviCivitaTensor", "[", "3", "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"a0", ",", "b0", ",", "i"}], "\[RightDoubleBracket]"}], 
             "T"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "\[Rule]", "a0"}], ",", 
              RowBox[{"b", "\[Rule]", "b0"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a0", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b0", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
      RowBox[{"(*", " ", 
       RowBox[{"sum", " ", "a", " ", "and", " ", "b", " ", "in", " ", 
        SuperscriptBox["\[Epsilon]", 
         RowBox[{"a", "\[InvisibleComma]", "b", "\[InvisibleComma]", "i"}]], 
        SubscriptBox["T", 
         RowBox[{"a", "\[InvisibleComma]", "b"}]]}], " ", "*)"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gR", "[", 
          RowBox[{"a_", ",", "i_Integer"}], "]"}], "T_"}], "/;", 
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"T", ",", "a"}], "]"}]}]}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{"T", "/.", 
         RowBox[{"a", "\[Rule]", "i"}]}], ")"}]}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["g", 
         RowBox[{"a", "\[InvisibleComma]", "i"}]], 
        SubscriptBox["T", "i"]}], "\[Rule]", 
       SuperscriptBox["T", "a"]}], " ", "*)"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7382637693927917`*^9, 3.738263895633602*^9}, {
   3.738263967664316*^9, 3.7382639723407*^9}, {3.738264047123385*^9, 
   3.738264065940896*^9}, {3.738266691068906*^9, 3.738266711570821*^9}, {
   3.7382669199327602`*^9, 3.738266997809978*^9}, {3.738267045699877*^9, 
   3.738267072556806*^9}, {3.738535773159329*^9, 3.738535778352666*^9}, 
   3.738546797743877*^9, {3.738546835179034*^9, 3.738546940425816*^9}, {
   3.738546994168323*^9, 3.738547083314747*^9}, {3.738547172600334*^9, 
   3.738547173895084*^9}, {3.738549257304603*^9, 3.7385492578447*^9}, {
   3.739119307977812*^9, 
   3.739119308394081*^9}},ExpressionUUID->"1b3d6fcb-51c8-4a32-9183-\
db3fb794e8e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.738266691555167*^9, 3.738266711914009*^9}, {
   3.738266956454179*^9, 3.738266998081718*^9}, {3.738267048010149*^9, 
   3.738267072808529*^9}, 3.738267428196521*^9, {3.7385357470602407`*^9, 
   3.738535778472993*^9}, 3.738536241378601*^9, 3.738546825034639*^9, {
   3.7385468623184347`*^9, 3.738546882892254*^9}, {3.738547060620593*^9, 
   3.738547083839055*^9}, 3.738547177198875*^9, 3.738556771659395*^9, 
   3.7385878162035093`*^9, 3.7391188999202547`*^9, 3.739119220643915*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1528c600-13b7-4c2b-98db-a5f6b7e134f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["B", 
      RowBox[{"i", "\[InvisibleComma]", "j"}]]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Epsilon]", 
        RowBox[{"i", "\[InvisibleComma]", "a", "\[InvisibleComma]", "b"}]], 
       SuperscriptBox["g", 
        RowBox[{"j", "\[InvisibleComma]", "e"}]], 
       SuperscriptBox["g", 
        RowBox[{"c", "\[InvisibleComma]", "d"}]], 
       RowBox[{
        SubscriptBox["\[Del]", "c"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Del]", "e"], 
           RowBox[{
            SubscriptBox["\[Del]", "a"], 
            SubscriptBox["A", 
             RowBox[{"b", "\[InvisibleComma]", "d"}]]}]}], "-", 
          RowBox[{
           SubscriptBox["\[Del]", "a"], 
           RowBox[{
            SubscriptBox["\[Del]", "d"], 
            SubscriptBox["A", 
             RowBox[{"b", "\[InvisibleComma]", "e"}]]}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "\[LeftRightArrow]", "j"}], ")"}], " ", "is", " ", 
       "gauge", " ", "invariant", " ", "under", " ", 
       SubscriptBox["A", 
        RowBox[{"i", "\[InvisibleComma]", "j"}]]}]}], " ", "\[Rule]", " ", 
     RowBox[{
      SubscriptBox["g", 
       RowBox[{"i", "\[InvisibleComma]", "j"}]], "\[Mu]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"a", ",", "b", ",", "i"}], "]"}], 
      RowBox[{"gR", "[", 
       RowBox[{"j", ",", "e"}], "]"}], 
      RowBox[{"gR", "[", 
       RowBox[{"c", ",", "d"}], "]"}], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"c", ",", "e", ",", "a"}], "]"}], "[", "]"}], "@", 
          "\[Mu]"}], " ", 
         RowBox[{"gL", "[", 
          RowBox[{"b", ",", "d"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"c", ",", "a", ",", "d"}], "]"}], "[", "]"}], "@", 
          "\[Mu]"}], " ", 
         RowBox[{"gL", "[", 
          RowBox[{"b", ",", "e"}], "]"}]}]}], ")"}]}], "//", 
     "mix\[Epsilon]12"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "+", 
      RowBox[{"(", 
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"i", "\[Rule]", "j"}], ",", 
          RowBox[{"j", "\[Rule]", "i"}]}], "}"}]}], ")"}]}], "//.", "rep"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix\[Epsilon]12", "@", "%"}], "//.", "rep"}]}]}]], "Input",
 CellChangeTimes->{{3.738549264111863*^9, 3.738549363719263*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2bdfab9d-c0f8-4d40-a61e-3c940b81c69d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7385493305596857`*^9, 3.7385493441020737`*^9}, 
   3.738556773106081*^9, 3.73858781622324*^9, 3.7391188999478693`*^9, 
   3.73911922065904*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"490831aa-4c6c-43ea-b0d0-e2afec499030"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Einstein", "Subsection",
 CellChangeTimes->{
  3.7385487658128557`*^9},ExpressionUUID->"b3fa114b-4fff-448c-b7b5-\
3f10639abfa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SuperscriptBox["B", 
     RowBox[{"i", "\[InvisibleComma]", "j"}]], " ", "as", " ", "a", " ", 
    "linear", " ", "combination", " ", "of", " ", "all", " ", "orderings", 
    " ", "of", " ", "the", " ", "covariant", " ", "derivatives", " ", "is", 
    " ", "never", " ", "gauge", " ", "invariant"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B0", "=", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"a", ",", "b", ",", "i"}], "]"}], 
      RowBox[{"gR", "[", 
       RowBox[{"j", ",", "e"}], "]"}], 
      RowBox[{"gR", "[", 
       RowBox[{"c", ",", "d"}], "]"}], 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", "=", 
           RowBox[{"{", 
            RowBox[{"c", ",", "e", ",", "a"}], "}"}]}], ",", 
          RowBox[{"B", "=", 
           RowBox[{"{", 
            RowBox[{"c", ",", "a", ",", "d"}], "}"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", 
             RowBox[{"Sequence", "@@", "\[Sigma]"}]], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{
                RowBox[{
                "A", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "A", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "A", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                ",", "b"}], "]"}], "[", "d", "]"}], "@", "\[Lambda]"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Alpha]", 
             RowBox[{"Sequence", "@@", "\[Sigma]"}]], 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{
                RowBox[{
                "A", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "A", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "A", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                ",", "d"}], "]"}], "[", "b", "]"}], "@", "\[Lambda]"}]}], "-", 
           RowBox[{
            SubscriptBox["\[Beta]", 
             RowBox[{"Sequence", "@@", "\[Sigma]"}]], 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{
                RowBox[{
                "B", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "B", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "B", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                ",", "b"}], "]"}], "[", "e", "]"}], "@", "\[Lambda]"}]}], "+", 
           RowBox[{
            SubscriptBox["\[Beta]", 
             RowBox[{"Sequence", "@@", "\[Sigma]"}]], 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", 
               RowBox[{
                RowBox[{
                "B", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "B", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "B", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                ",", "e"}], "]"}], "[", "b", "]"}], "@", "\[Lambda]"}]}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", 
            RowBox[{"Permutations", "@", 
             RowBox[{"Range", "@", "3"}]}]}], "}"}]}], "]"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B0", "//", "mix\[Epsilon]12"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "+", 
      RowBox[{"(", 
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"i", "\[Rule]", "j"}], ",", 
          RowBox[{"j", "\[Rule]", "i"}]}], "}"}]}], ")"}]}], "//.", "rep"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{
      RowBox[{"mix\[Epsilon]12", "@", "%"}], "//.", "rep"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"choose", " ", "coordinates", " ", "so", " ", "that", " ", 
      SuperscriptBox["g", 
       RowBox[{"a", "\[InvisibleComma]", "b"}]]}], "=", 
     RowBox[{
      SuperscriptBox["\[Delta]", 
       RowBox[{"a", "\[InvisibleComma]", "b"}]], " ", "at", " ", "a", " ", 
      "point"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bij", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"B", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2"}], "}"}]}], "]"}], "//.", 
      RowBox[{"Join", "[", 
       RowBox[{"rep", ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"a_", ",", "b_", ",", "i_Integer"}], "]"}], "T_"}], "/;", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"T", ",", "a"}], "]"}]}], "\[And]", 
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"T", ",", "b"}], "]"}]}]}]}], "\[RuleDelayed]", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a0", ",", "b0"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "3", "]"}], 
                  "\[LeftDoubleBracket]", 
                  RowBox[{"a0", ",", "b0", ",", "i"}], 
                  "\[RightDoubleBracket]"}], "T"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"a", "\[Rule]", "a0"}], ",", 
                  RowBox[{"b", "\[Rule]", "b0"}]}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a0", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b0", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
          RowBox[{"(*", " ", 
           RowBox[{"sum", " ", "a", " ", "and", " ", "b", " ", "in", " ", 
            SuperscriptBox["\[Epsilon]", 
             RowBox[{
             "a", "\[InvisibleComma]", "b", "\[InvisibleComma]", "i"}]], 
            SubscriptBox["T", 
             RowBox[{"a", "\[InvisibleComma]", "b"}]]}], " ", "*)"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"gR", "[", 
              RowBox[{"a_Symbol", ",", "i_Integer"}], "]"}], "T_"}], "/;", 
            RowBox[{"!", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"T", ",", "a"}], "]"}]}]}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{"T", "/.", 
             RowBox[{"a", "\[Rule]", "i"}]}], ")"}]}], 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", 
              RowBox[{"a", "\[InvisibleComma]", "i"}]], 
             SubscriptBox["T", "i"]}], "\[Rule]", 
            SuperscriptBox["T", "a"]}], " ", "*)"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"gR", "[", 
              RowBox[{"a_Symbol", ",", "b_Symbol"}], "]"}], "T_"}], "/;", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"T", ",", "a"}], "]"}]}], "\[And]", 
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"T", ",", "b"}], "]"}]}]}]}], "\[RuleDelayed]", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"T", "/.", 
              RowBox[{"b", "\[Rule]", "a"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "3"}], "}"}]}], "]"}]}], 
          RowBox[{"(*", " ", 
           RowBox[{"sum", " ", "a", " ", "and", " ", "b", " ", "in", " ", 
            SuperscriptBox["g", 
             RowBox[{"a", "\[InvisibleComma]", "b"}]], 
            SubscriptBox["T", 
             RowBox[{"a", "\[InvisibleComma]", "b"}]]}], " ", "*)"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"gL", "[", 
            RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
           
           RowBox[{"Boole", "[", 
            RowBox[{"a", "\[Equal]", "b"}], "]"}]}]}], "}"}]}], 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"evaluage", " ", 
          SubscriptBox["g", 
           RowBox[{"a", "\[InvisibleComma]", "b"}]]}], "=", 
         SubscriptBox["\[Delta]", 
          RowBox[{"a", "\[InvisibleComma]", "b"}]]}], " ", "*)"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]\[Beta]s", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Cases", "[", 
       RowBox[{"Bij", ",", 
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "|", "\[Beta]"}], ")"}], "__"], ",", 
        "\[Infinity]"}], "]"}]}]}], 
    RowBox[{"(*", " ", 
     RowBox[{
     "collect", " ", "coefficients", " ", "to", " ", "solve", " ", "for"}], 
     " ", "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vs", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"_", "?", "NumericQ"}], ")"}], 
             SubscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "|", "\[Beta]"}], ")"}], "__"], "x_"}], 
            "\[RuleDelayed]", "x"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Flatten", "@", "Bij"}]}], "//", "Flatten"}], "//", 
      "Union"}]}], 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"list", " ", "of", " ", "terms", " ", "like", " ", 
       RowBox[{
        SubscriptBox["\[Del]", "1"], 
        SubscriptBox["\[Lambda]", "3"]}], 
       RowBox[{
        SubscriptBox["\[Del]", "2"], "R"}]}], ",", " ", 
      RowBox[{
       SubscriptBox["\[Del]", "1"], 
       RowBox[{
        SubscriptBox["\[Del]", "2"], 
        RowBox[{
         SubscriptBox["\[Del]", "3"], 
         RowBox[{
          SubscriptBox["\[Del]", "3"], 
          SubscriptBox["\[Lambda]", "3"]}]}]}]}]}], " ", "*)"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Bij", "/.", 
             RowBox[{"#", "\[Rule]", "1"}]}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "|", "\[Beta]"}], ")"}], "__"], 
              RowBox[{"Alternatives", "@@", "vs"}]}], "\[Rule]", "0"}]}], 
           ")"}], "&"}], "/@", "vs"}]}], "}"}]}]}], 
    RowBox[{"(*", " ", 
     RowBox[{
     "true", " ", "only", " ", "if", " ", "the", " ", "\[Alpha]", " ", "and", 
      " ", 
      RowBox[{"\[Beta]", "'"}], "s", " ", "are", " ", "chosen", " ", "such", 
      " ", "that", " ", "all", " ", "of", " ", "the", " ", "vs", " ", 
      RowBox[{"(", 
       RowBox[{"terms", " ", "like", " ", 
        RowBox[{
         SubscriptBox["\[Del]", "1"], 
         SubscriptBox["\[Lambda]", "3"]}], 
        RowBox[{
         SubscriptBox["\[Del]", "2"], "R"}]}], ")"}], " ", "cancel"}], " ", 
     "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"sol", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Equal", "@@", "eq"}], ",", "\[Alpha]\[Beta]s"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B0", "/.", "sol"}], " ", "//", "Expand", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "only", " ", "gauge", " ", "invariant", " ", "solution", 
       " ", "is", " ", "B"}], "=", "0"}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.738547920801914*^9, 3.738547921909686*^9}, {
  3.738547970001248*^9, 3.738548126972155*^9}, {3.738548211855011*^9, 
  3.7385482454731894`*^9}, {3.738548295546884*^9, 3.73854832110037*^9}, {
  3.7385483868743057`*^9, 3.738548490345883*^9}, {3.738548533246543*^9, 
  3.7385486854033337`*^9}, {3.738548717725613*^9, 3.73854872459056*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"abf621aa-9ca3-4882-b7e4-4e4dbb43254a"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   37,1,21035708546184191075,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.738548251533773*^9, {3.738548578125867*^9, 3.738548594921383*^9}, 
   3.738548640358776*^9, {3.738548685132592*^9, 3.738548690217944*^9}, 
   3.738548728468389*^9, 3.738554406307472*^9, 3.738556782011747*^9, 
   3.7385878214235077`*^9, 3.7391189034129877`*^9, 3.739119225729459*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"cb665d43-ec8f-43ec-b97a-51e158c2bbe2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", 
      RowBox[{"3", ",", "2", ",", "1"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Alpha]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}], "-", 
      SubscriptBox["\[Alpha]", 
       RowBox[{"1", ",", "3", ",", "2"}]], "-", 
      SubscriptBox["\[Alpha]", 
       RowBox[{"2", ",", "1", ",", "3"}]], "-", 
      SubscriptBox["\[Alpha]", 
       RowBox[{"2", ",", "3", ",", "1"}]], "-", 
      SubscriptBox["\[Alpha]", 
       RowBox[{"3", ",", "1", ",", "2"}]]}]}], ",", 
    RowBox[{
     SubscriptBox["\[Beta]", 
      RowBox[{"3", ",", "2", ",", "1"}]], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Beta]", 
        RowBox[{"1", ",", "2", ",", "3"}]]}], "-", 
      SubscriptBox["\[Beta]", 
       RowBox[{"1", ",", "3", ",", "2"}]], "-", 
      SubscriptBox["\[Beta]", 
       RowBox[{"2", ",", "1", ",", "3"}]], "-", 
      SubscriptBox["\[Beta]", 
       RowBox[{"2", ",", "3", ",", "1"}]], "-", 
      SubscriptBox["\[Beta]", 
       RowBox[{"3", ",", "1", ",", "2"}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7385482515355988`*^9, {3.738548578135838*^9, 3.738548594934566*^9}, 
   3.7385486403788643`*^9, {3.738548685141924*^9, 3.738548690226099*^9}, 
   3.738548728484068*^9, 3.7385544063188562`*^9, 3.738556782041205*^9, 
   3.738587821459036*^9, 3.739118903421694*^9, 3.739119225770824*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"5ecce222-1fda-4bc9-b896-510bd06b3f22"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.7385482515355988`*^9, {3.738548578135838*^9, 3.738548594934566*^9}, 
   3.7385486403788643`*^9, {3.738548685141924*^9, 3.738548690226099*^9}, 
   3.738548728484068*^9, 3.7385544063188562`*^9, 3.738556782041205*^9, 
   3.738587821459036*^9, 3.739118903421694*^9, 3.7391192257723417`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"0bdf6752-934f-4450-97e5-4ab753af6f41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bij", "/.", 
  RowBox[{"{", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"_", ",", "_"}], "]"}], "[", "]"}], "[", "R", "]"}], 
      RowBox[{"\[Lambda]", "[", "_", "]"}]}], "\[Rule]", "0"}], 
    RowBox[{"(*", " ", 
     SubscriptBox["S", "abc"], " ", "*)"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "_", "]"}], "[", "]"}], "[", "R", 
       "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "_", "]"}], "[", "_", "]"}], "[", 
       "\[Lambda]", "]"}]}], "\[Rule]", "0"}], 
    RowBox[{"(*", " ", 
     SubscriptBox["T", "abc"], " ", "*)"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"R", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"_", ",", "_"}], "]"}], "[", "_", "]"}], "[", "\[Lambda]", 
       "]"}]}], "\[Rule]", "0"}], 
    RowBox[{"(*", " ", 
     SubscriptBox["U", "abc"], " ", "*)"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "]"}], "[", "_", "]"}], 
      "[", "\[Lambda]", "]"}], "\[Rule]", "0"}]}], 
   RowBox[{"(*", " ", 
    SubscriptBox["V", "abcde"], " ", "*)"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.739119067539528*^9, 3.739119086701419*^9}, {
  3.739119132755499*^9, 3.73911919786123*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1bf2d1fa-7ee6-4bb5-9fce-94e3a137375b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.739119079126156*^9, 3.7391190870604467`*^9}, {
  3.739119179512061*^9, 3.739119225836483*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"11c8c069-b2a8-4f84-bb4c-21fff4e1b26e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3D gapless traceful vector", "Section",
 CellChangeTimes->{{3.7385493802600393`*^9, 
  3.7385494124373913`*^9}},ExpressionUUID->"6f0418af-91c1-4857-bc88-\
30347ff1f6b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["B", "ij"]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox["\[Alpha]\[Epsilon]", "iab"], 
        SuperscriptBox["\[Epsilon]", "jcd"], 
        RowBox[{
         SubscriptBox["\[Del]", "a"], 
         RowBox[{
          SubscriptBox["\[Del]", "c"], 
          SubscriptBox["A", "bd"]}]}]}], " ", "+", " ", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], 
        SuperscriptBox["\[Epsilon]", "iab"], 
        SuperscriptBox["\[Epsilon]", "jcd"], 
        RowBox[{
         SubscriptBox["\[Del]", "c"], 
         RowBox[{
          SubscriptBox["\[Del]", "a"], 
          SubscriptBox["A", "bd"]}]}], " ", "is", " ", "not", " ", 
        "invariant", " ", "under", " ", "2", 
        SubscriptBox["A", "ij"]}]}], "\[Rule]", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Del]", "i"], 
        SubscriptBox["\[Lambda]", "j"]}], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Del]", "j"], 
         SubscriptBox["\[Lambda]", "i"]}], " ", "even", " ", "when", " ", 
        RowBox[{
         SubscriptBox["\[Del]", "i"], "R"}]}]}]}], "=", 
     RowBox[{"0", " ", "for", " ", "any", " ", "\[Alpha]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"i", ",", "a", ",", "b"}], "]"}], 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"j", ",", "c", ",", "d"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"a", ",", "c", ",", "b"}], "]"}], "[", "d", "]"}], "@", 
           "\[Lambda]"}]}], "-", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"a", ",", "c", ",", "d"}], "]"}], "[", "b", "]"}], "@", 
           "\[Lambda]"}]}], "+", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"a", ",", "c", ",", "b"}], "]"}], "[", "d", "]"}], "@", 
           "\[Lambda]"}]}], "-", 
         RowBox[{"\[Beta]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"a", ",", "c", ",", "d"}], "]"}], "[", "b", "]"}], "@", 
           "\[Lambda]"}]}]}], ")"}]}], "//.", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "__", "]"}], "[", "]"}], "[", "R",
            "]"}], "\[Rule]", "0"}], "}"}], ",", "rep"}], "]"}]}], "/.", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{"1", "-", "\[Alpha]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "//.", 
    RowBox[{"Join", "[", 
     RowBox[{"rep", ",", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]", "[", "__", "]"}], "[", "]"}], "[", "R", 
          "]"}], "\[Rule]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"assume", " ", 
           RowBox[{
            SubscriptBox["\[Del]", "i"], "R"}]}], "=", "0"}], " ", "*)"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"gL", "|", "gR"}], ")"}], "[", 
          RowBox[{"a_Integer", ",", "b_Integer"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"Boole", "[", 
          RowBox[{"a", "\[Equal]", "b"}], "]"}]}], 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"evaluate", " ", 
           SubscriptBox["g", 
            RowBox[{"a", "\[InvisibleComma]", "b"}]], " ", "and", " ", 
           SuperscriptBox["g", 
            RowBox[{"a", "\[InvisibleComma]", "b"}]], " ", "after", " ", 
           "choosing", " ", "coordinates", " ", "so", " ", "that", " ", 
           SuperscriptBox["g", 
            RowBox[{"a", "\[InvisibleComma]", "b"}]]}], "=", 
          RowBox[{
           SuperscriptBox["\[Delta]", 
            RowBox[{"a", "\[InvisibleComma]", "b"}]], " ", "at", " ", "a", 
           " ", "point"}]}], " ", "*)"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"a_Integer", ",", "b_Integer", ",", "c_Integer"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"LeviCivitaTensor", "[", "3", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"a", ",", "b", ",", "c"}], "\[RightDoubleBracket]"}]}]}], 
       RowBox[{"(*", " ", 
        RowBox[{"evaluate", " ", 
         SuperscriptBox["\[Epsilon]", 
          RowBox[{
          "a", "\[InvisibleComma]", "b", "\[InvisibleComma]", "c"}]]}], " ", 
        "*)"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7385489797624893`*^9, 3.738549045888308*^9}, {
  3.738549108337536*^9, 3.7385491888347263`*^9}, {3.7385492882050877`*^9, 
  3.738549288683983*^9}, {3.738549463683378*^9, 3.738549584563828*^9}, {
  3.7385496278174763`*^9, 3.738549685052628*^9}, {3.738549755570722*^9, 
  3.738549793557291*^9}, {3.7385506026921377`*^9, 3.738550718546879*^9}, {
  3.738550753018537*^9, 3.738550757775165*^9}, {3.7385514988350773`*^9, 
  3.7385515094832287`*^9}, {3.738551541651379*^9, 3.738551572503252*^9}, {
  3.739119485198369*^9, 3.739119496697267*^9}, {3.739119528469936*^9, 
  3.7391195301819563`*^9}, {3.739119630702683*^9, 3.739119633527997*^9}, {
  3.739120241909857*^9, 
  3.7391202516920023`*^9}},ExpressionUUID->"bc7ffa42-2337-4c73-b528-\
fea50559c6da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "[", "2", "]"}], "[", 
        "\[Lambda]", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "[", "1", "]"}], "[", 
        "\[Lambda]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "[", "3", "]"}], "[", 
        "\[Lambda]", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "[", "1", "]"}], "[", 
        "\[Lambda]", "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "[", "2", "]"}], "[", 
        "\[Lambda]", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "[", "1", "]"}], "[", 
        "\[Lambda]", "]"}]}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "[", "3", "]"}], "[", 
        "\[Lambda]", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "[", "2", "]"}], "[", 
        "\[Lambda]", "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "[", "3", "]"}], "[", 
        "\[Lambda]", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "[", "1", "]"}], "[", 
        "\[Lambda]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "[", "3", "]"}], "[", 
        "\[Lambda]", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "R", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "[", "2", "]"}], "[", 
        "\[Lambda]", "]"}]}]}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.738549579399417*^9, 3.738549584878015*^9}, 
   3.738549638857245*^9, 3.738549685774859*^9, 3.738549794107789*^9, {
   3.738550606557001*^9, 3.738550648195273*^9}, 3.738551511701099*^9, 
   3.738551546271907*^9, 3.738556792242014*^9, 3.738587822124823*^9, 
   3.739118904081105*^9, 3.7391192264004498`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"376c9c2b-8a04-4f9d-81cb-9c6088e3399e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 999},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 326, 8, 162, "Text",ExpressionUUID->"27af922d-af37-4429-ab74-196afba5806e"],
Cell[887, 30, 6116, 160, 908, "Text",ExpressionUUID->"f921d329-2504-4a46-8fb0-0fa031847c97"],
Cell[CellGroupData[{
Cell[7028, 194, 169, 3, 109, "Subsection",ExpressionUUID->"17bf9c5c-9904-40de-a1b1-6dbf1b6609f2"],
Cell[7200, 199, 20705, 514, 2551, "Input",ExpressionUUID->"a6b8fac0-971d-4da5-b9e7-75f8789595da",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[27942, 718, 172, 3, 135, "Section",ExpressionUUID->"5ea099d9-c2c8-4084-9fd4-a68cac65f0d3"],
Cell[CellGroupData[{
Cell[28139, 725, 208, 4, 109, "Subsection",ExpressionUUID->"9a1cc30a-5bd8-401a-91d6-c0b9db792fda"],
Cell[CellGroupData[{
Cell[28372, 733, 1768, 51, 221, "Input",ExpressionUUID->"72c9ceab-fca3-4662-8844-76e11b4509fa"],
Cell[30143, 786, 367, 5, 96, "Output",ExpressionUUID->"9a5bf0d7-9fb0-43b9-8d20-ab970120fcb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30547, 796, 1595, 47, 177, "Input",ExpressionUUID->"b95b9543-c323-46dc-8dbf-3931908221d9"],
Cell[32145, 845, 323, 4, 96, "Output",ExpressionUUID->"c1d4864c-26e9-4409-bdfe-705406a8a2ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32529, 856, 172, 3, 135, "Section",ExpressionUUID->"dcb580fd-2165-4177-8556-903bfe1c186f"],
Cell[CellGroupData[{
Cell[32726, 863, 180, 3, 109, "Subsection",ExpressionUUID->"c173796e-b660-4e98-a320-3216304a7928"],
Cell[CellGroupData[{
Cell[32931, 870, 6856, 190, 558, "Input",ExpressionUUID->"1b3d6fcb-51c8-4a32-9183-db3fb794e8e7"],
Cell[39790, 1062, 843, 16, 96, "Output",ExpressionUUID->"1528c600-13b7-4c2b-98db-a5f6b7e134f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40670, 1083, 2904, 84, 266, "Input",ExpressionUUID->"2bdfab9d-c0f8-4d40-a61e-3c940b81c69d"],
Cell[43577, 1169, 273, 4, 96, "Output",ExpressionUUID->"490831aa-4c6c-43ea-b0d0-e2afec499030"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43899, 1179, 134, 3, 109, "Subsection",ExpressionUUID->"b3fa114b-4fff-448c-b7b5-3f10639abfa3"],
Cell[CellGroupData[{
Cell[44058, 1186, 12908, 340, 1180, "Input",ExpressionUUID->"abf621aa-9ca3-4882-b7e4-4e4dbb43254a"],
Cell[56969, 1528, 617, 13, 44, "Message",ExpressionUUID->"cb665d43-ec8f-43ec-b97a-51e158c2bbe2"],
Cell[57589, 1543, 1549, 39, 99, "Output",ExpressionUUID->"5ecce222-1fda-4bc9-b896-510bd06b3f22"],
Cell[59141, 1584, 440, 7, 96, "Output",ExpressionUUID->"0bdf6752-934f-4450-97e5-4ab753af6f41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59618, 1596, 1633, 44, 265, "Input",ExpressionUUID->"1bf2d1fa-7ee6-4bb5-9fce-94e3a137375b"],
Cell[61254, 1642, 293, 6, 96, "Output",ExpressionUUID->"11c8c069-b2a8-4f84-bb4c-21fff4e1b26e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61608, 1655, 175, 3, 135, "Section",ExpressionUUID->"6f0418af-91c1-4857-bc88-30347ff1f6b4"],
Cell[CellGroupData[{
Cell[61808, 1662, 6269, 163, 427, "Input",ExpressionUUID->"bc7ffa42-2337-4c73-b528-fea50559c6da"],
Cell[68080, 1827, 3247, 95, 277, "Output",ExpressionUUID->"376c9c2b-8a04-4f9d-81cb-9c6088e3399e"]
}, Open  ]]
}, Open  ]]
}
]
*)


